Bringing Rust to Safety-Critical Systems in Space

The development of safety-critical aerospace systems is traditionally dominated by the C language. Its language characteristics make it trivial to accidentally introduce memory safety issues resulting in undefined behavior or security vulnerabilities. The Rust language aims to drastically reduce the chance of introducing bugs and consequently produces overall more secure and safer code. However, due to its relatively short lifespan, industry adaption in safety-critical environments is still lacking. This work provides a set of recommendations for the development of safety-critical space systems in Rust. Our recommendations are based on insights from our multi-fold contributions towards safer and more secure aerospace systems: We provide a comprehensive overview of ongoing efforts to adapt Rust for safety-critical system programming, highlighting its potential to enhance system robustness. Next, we introduce a procedure for partially rewriting C-based systems in Rust, offering a pragmatic pathway to improving safety without necessitating a full system overhaul. During the execution of our rewriting case study, we identify and fix three previously undiscovered vulnerabilities in a popular open-source satellite communication protocol. Finally, we introduce a new Rust compiler target configuration for bare metal PowerPC. With this, we aim to broaden Rust's applicability in space-oriented projects, as the architecture is commonly encountered in the domain, e.g., in the James Webb Space Telescope.

==> gfx/plot_gen.py <==
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.dates import DateFormatter
import matplotlib.dates as mdates

# Load the data from the CSV files
commits_df = pd.read_csv('./commits.csv')
stars_df = pd.read_csv('./star-history-2024123.csv')

# Convert 'year' and 'month' columns to datetime for plotting
commits_df['date'] = pd.to_datetime(commits_df[['year', 'month']].assign(DAY=1))
stars_df['date'] = pd.to_datetime(stars_df[['year', 'month']].assign(DAY=1))

# Calculate accumulated commits
commits_df['accumulated_commits'] = commits_df['commits'][::-1].cumsum()[::-1]

# Creating a new plot with adjusted settings
plt.figure(figsize=(12, 6))

# Plot for stars and accumulated commits (line graphs) on the left y-axis
ax1 = plt.gca()  # get current axis for stars and accumulated commits
line1, = ax1.plot(stars_df['date'], stars_df['stars'], color='blue', label='Stars')
line2, = ax1.plot(commits_df['date'], commits_df['accumulated_commits'], color='green', label='Accumulated Commits')
ax1.set_xlabel('Year')
ax1.set_ylabel('Count')
ax1.tick_params(axis='y', labelcolor='black')
ax1.set_ylim(bottom=0)  # zero-align the left y-axis

# Plot for monthly commits (bar plot) on the right y-axis
ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis for monthly commits
bar1 = ax2.bar(commits_df['date'], commits_df['commits'], color='red', width=20, label='Monthly Commits', align='center')
ax2.tick_params(axis='y', labelcolor='red')

# Adding legend
plt.legend(handles=[line1, line2, bar1], labels=['Stars', 'Accumulated Commits', 'Monthly Commits'], loc='upper left')

# Customizing x-axis to show years and increasing grid thickness
ax1.xaxis.set_major_formatter(DateFormatter('%Y'))
ax1.xaxis.set_major_locator(mdates.YearLocator())
ax1.grid(True, linewidth=0.75)  # Increasing grid thickness

# Saving the adjusted plot
final_three_graph_pdf_path = './embedded_hal_activity.pdf'
plt.savefig(final_three_graph_pdf_path, format='pdf')
